Exposing and harvesting metadata using the OAI metadata harvesting protocol: A tutorial

In this article I outline the ideas behind the Open Archives Initiative metadata harvesting protocol (OAIMH), and attempt to clarify some common misconceptions. I then consider how the OAIMH protocol can be used to expose and harvest metadata. Perl code examples are given as practical illustration.

==> anc/Database.pm <==
package Database;
#
# Very basic simulation of database interface for OAI v1.0 tutorial
# Simeon Warner - May2001...
#
# [CVS: $Id: Database.pm,v 1.5 2001/06/28 22:34:41 simeon Exp $]
use strict;
use Carp;

use vars qw(@ISA @EXPORT);
use Exporter;
@ISA=qw(Exporter);
@EXPORT=qw(&recordExists &recordIsDeleted &getDatestamp &getMetadata 
           &getMetadataFormats &getMetadataFormatInfo &getIdsByDate);

# Simple structure to simulate database
# 
my %items = (
  'record1' => [ '1999-01-11', {
    'oai_dc' => ['title','Item 1', 'creator','A Person'],
    'wibble' => ['title','Item 1', 'wibble','Wibble property'] } ] ,
  'record2' => [ '1999-02-12', {
    'oai_dc' => ['title','Item 2', 'creator','A N Other'] } ] , 
  'record3' => [ '2000-03-13', undef ]  #deleted
);

# Namespace information for particular metadata formats
#
my %metadataFormatInfo = (
  'oai_dc' => [ 'http://www.openarchives.org/OAI/dc.xsd',
                { 'xmlns' => 'http://purl.org/dc/elements/1.1/',
                  'xmlns:xsi' => 'http://www.w3.org/2000/10/XMLSchema-instance',
                  'xsi:schemaLocation' => 'http://purl.org/dc/elements/1.1/ http://www.openarchives.org/OAI/dc.xsd' } ],
  'wibble' => [ 'http://wibble.org/wibble.xsd',
                { 'xmlns' => 'http://purl.org/dc/elements/1.1/',
                  'xmlns:xsi' => 'http://www.w3.org/2000/10/XMLSchema-instance',
                  'xsi:schemaLocation' => 'http://purl.org/dc/elements/1.1/ http://wibble.org/wibble.xsd' }]

);

# True if item exists (current or deleted) in database 
#
sub recordExists($) {
  my $id=shift;
  return(defined($items{$id}));
}

# True if item exists and has 'deleted' status in the database
#
sub recordIsDeleted($) {
  my $id=shift;
  return(&recordExists($id) and !defined($items{$id}->[1]));
}


# Returns datestamp for specified item, undef if item not known
#
sub getDatestamp($) {
  my ($id)=@_;
  return(undef) unless (&recordExists($id));
  return($items{$id}->[0]);
}


# Returns metadata as an array of (element, value) pairs for requested 
# format if available, undef otherwise
# 
sub getMetadata($$) {
  my ($id,$metaformat)=@_;
  return(undef) unless (&recordExists($id) and !&recordIsDeleted($id));
  return($items{$id}->[1]{$metaformat});
}
 

# Returns metadata formats available and corresponding XML namespace 
# information for either a particular item or for the whole database.
# Formats for whole database are found by looking at every item, 
# clearly a crazy way to do this for anything but a very small database!
# 
sub getMetadataFormats($) {
  my ($id)=@_;
  my %mfs=();
  my @ids=( defined($id) ? ($id) : &getIdsByDate() );
  foreach $id (@ids) {
    foreach my $mf (&metaFormatsForRecord($id)) {
      $mfs{$mf}=1;
    }
  } 
  return(keys %mfs);
}

# Returns namespace URL and pointer to attributes hash for element
# declaration for the specified metadataPrefix 
#
sub getMetadataFormatInfo($) {
  my $mf = shift;
  return(@{$metadataFormatInfo{$mf}});
}

# Returns an array of ids for items that have a datestamp between the
# specified from and until dates (inclusive). If from is not specified
# then we start from the beginning of time; if until is not specified
# then we continue to the end of time. 
#
sub getIdsByDate {
  my ($from,$until)=@_;
  my $dsf=(defined($from)?&datestampToNum($from):0);  
  my $dsu=(defined($until)?&datestampToNum($until):99999999);  
  my @ids=();
  foreach my $id (keys %items) {
    my $ds=&datestampToNum(&getDatestamp($id));  
    next unless ($ds>=$dsf and $ds<=$dsu);
    push(@ids,$id);
  }
  return(@ids);
}


# Simply removes hypens from datestamp to allow numerical comparison
#
sub datestampToNum($) {
  my ($d)=@_;
  $d=~s/\-//g; 
  return($d);
}


# Returns a list of metadata formats for a record 
#
sub metaFormatsForRecord($) {
  my ($id)=@_;
  return() unless (&recordExists($id) and !&recordIsDeleted($id));
  return(keys %{$items{$id}[1]});
}  

1;
















==> anc/OAIGet.pm <==
package OAIGet;
#
# OAI download routine that respects 503 RetryAfter returns
#  and 302 redirect returns.
#
# Written with libwww-perl-5.48 and perl 5.005_03
# Simeon Warner - 14Sep2000...
#
# [CVS: $Id: OAIGet.pm,v 1.1 2001/06/05 20:34:23 simeon Exp $]
use strict;
use vars qw(@ISA @EXPORT);
use Exporter;
@ISA = qw(Exporter);
@EXPORT = qw(&OAIGet);

use LWP::UserAgent;

my $myname='OAIGet';
my ($version)='$Revision: 1.1 $'=~/([\d\.]+)/;
my $DefaultUserAgent="$myname-$version";

my $maxTries=10;
my $defaultRetryAfter=60;
my $VERBOSE=0;

# Parmaters:
#   baseURL     is URL of OAI interface script
#   args        hash of arg=val pairs
#   type        GET or POST
#   contact     email address to be sent with HTTP request
#   userAgent   User-Agent string for request
#   verbose     
#
# Returns:
#   code        undef for ok, HTTP or OAIGet error code otherwise
#   msg         message that goes with the code
#   content     content returned
#
# 9xx codes are returned to indicate errors in this script
#
sub OAIGet {
  my ($baseURL,$args,$type,$contact,$userAgent,$numRedirect,$verbose)=@_;

  $VERBOSE=1 if ($verbose);
  unless (defined($contact) and $contact=~/@/) {
    return(900,"$myname error - bad contact parameter, should be email");
  }
  
  unless (defined($userAgent)) { $userAgent=$DefaultUserAgent; }
  my $ua = new LWP::UserAgent;
  $ua->agent($userAgent);

  my $avpairs=undef;
  if (defined(%$args)) {
    foreach my $arg (keys %$args) {
      if (defined($avpairs)) { $avpairs.='&'; } else { $avpairs=''; }
      $avpairs.=$arg.'='.$args->{$arg};
    }
  }

  # Create a request
  my $req;
  &vprint("Doing $type to $baseURL args: $avpairs\n");
  if ($type eq 'GET') {
    $req = new HTTP::Request(GET => $baseURL.'?'.$avpairs);
  } elsif ($type eq 'POST') {
    $req = new HTTP::Request(POST => $baseURL);
    $req->content_type('application/x-www-form-urlencoded');
    $req->content($avpairs);
  } else {
    return(901,"$myname error - type must be GET or POST",'');
  }
  $req->from($contact);

  my $numTries=0;
  while ($numTries<$maxTries) {
    $numTries++;
    my $res = $ua->request($req);

    if ($res->code==503) {
      my $sleep = $res->header('Retry-After');
      if (not defined($sleep)) {
        $sleep=$defaultRetryAfter;
        &vprint("Warning - 503 but no Retry-After, using ${sleep}s.\n");
        &vprintHeaders($res);
      } elsif (($sleep<0) or ($sleep>86400)) {
        return(902,"$myname error - bad Retry-After time ($sleep)");
      }
      &vprint("Got 503, sleeping for $sleep seconds...\n");
      sleep($sleep);
      &vprint("Woken again, retrying...\n");
    } elsif ($res->code==302) {
      my $redirectURL=$res->header('Location');
      my ($redirectBaseURL)=$redirectURL=~/^([^\?]+)\?/;
      if (not defined($redirectURL)) {
        &vprintHeaders($res);
        return(903,"$myname error - 302 with no redirect");
      } elsif ($numRedirect<0) {
        return(904,"$myname error - 302 but redirect not permitted");
      } elsif ((++$numRedirect)>5) {
        return(905,"$myname error - too many redirects! ($numRedirect)");
      } 
      &vprint("Got 302, redirecting to $redirectURL...\n");
      return(&OAIGet($redirectBaseURL,$args,$type,$contact,$userAgent,$numRedirect,$verbose));
    } else {
      # return response
      &vprint("Got ",$res->code," ",$res->message,
           " (",length($res->content),"bytes)\n");
      return($res->code,$res->message,$res->content);
    }
  }
  return(905,"$myname error - too many retries! ($numTries)");
}

sub vprint {
  print "$myname: ",@_ if ($VERBOSE);
}
 
sub vprintHeaders {
  my ($res)=@_;
  return unless ($VERBOSE);
  print "$myname: Headers:\n";
  my $h=$res->headers_as_string();
  $h=~s/\s+$//;
  $h=~s/\n/\n  /g;
  print "  $h\n";
}

1;


==> anc/OAIParser.pm <==
package OAIParser;
#
# Parse XML OAI v1.0 responses. 
# Simeon Warner - 1May2001...
#
# [CVS: $Id: OAIParser.pm,v 1.2 2001/06/06 13:43:24 simeon Exp $]
use strict;

use Carp qw(carp croak verbose);
use XML::Parser;

my $GUNZIP="gunzip --to-stdout"; #command to gunzip to stdout
my $debug=0;

sub new {
  my ($class, %args) = @_;
  $args{Style}='Tree';
  my $parser=new XML::Parser(%args);
  $args{parser}=$parser;
  bless \%args, $class;
}

sub parseFile {
  my $self = shift;
  my $file = shift;
  local(*FILE);
  if ($file=~/\.(Z|gz)$/) {
    open(FILE, "$GUNZIP $file |") or croak "Couldn't open $file:\n$!";
  } else {
    open(FILE, $file) or croak "Couldn't open $file:\n$!";
  }
  binmode(FILE);
  my @ret = $self->parse(*FILE, @_);
  close(FILE);
  return(@ret);
}

sub parse {
  my $self = shift;
  my $tree;
  eval {
    $tree = $self->{parser}->parse(@_);
  };
  my $err = $@;
  if ($err) {
    croak "Error from Expat: $err\n";
  } else {
    $self->{tree}=$tree;
  }
  return($err);
}


# Returns
#  resumptionToken (string) on success
#  undef, undef             if no resumptionToken found
#  undef, error message     if some other error
#
sub getResumptionToken {
  my $self = shift;
  my $resumptionToken = $self->find(['*','resumptionToken'],1);
  return(undef,undef) unless defined($resumptionToken);
  my $rt2 = $self->find(['*','resumptionToken'],2);
  return(undef,'duplicate resumptionToken') if defined($rt2);
  return($resumptionToken);
}

# Returns
#  responseDate, datestamp  on success
#  undef, undef             if no resumptionToken found
#  undef, error message     if some other error
#
sub getResponseDate {
  my $self = shift;
  my $responseDate = $self->find(['*','responseDate'],1);
  return(undef,undef) unless defined($responseDate);
  my $rd2 = $self->find(['*','responseDate'],2);
  return(undef,"duplicate responseDate") if defined($rd2);
  # extract datestamp of 'today' from responseDate
  return(undef,"can't extract datestamp from responseDate") unless ($responseDate=~/^(\d{4}\-\d{2}\-\d{2})/);
  return($responseDate,$1);
}


# Parameters:
#   $fields - ptr to array of elements to match, top level first
#   $occurrence - match the specified occurrence (default=1st)
#             (if occurrence<0, just return number of occurrences)  
#
# Accepts '*' for a wildcard element name to match.
# So $fields = [ '*', 'resumptionToken' ] will match any resumptionToken
# element at second level in tree.
#
# Returns:
#   string - if match is a CDATA element
#   ref    - if match is a subtree
#   undef  - if no match
#
sub find {
  my $self = shift;
  my $fields = shift; #pointer to array that gives field we are looking for
  my $occurrence = shift; #occurrence we are looking for
  $occurrence=1 unless ($occurrence); 
  #
  my @stack=();
  unless (defined($self->{tree})) {
    carp "Call to find without parse tree!";
    return(undef);
  }
  my @cc = @{$self->{tree}}; #copy so as not to destroy tree
  my $contents=\@cc;
  my $level = 0; # keep track of level in tree
  my $count = 0; # count matches
  while ($level>-1) {
    while (scalar(@$contents)>0) {
      my $tag = shift(@$contents);
      my $val = shift(@$contents);
      if ($tag eq '0') {
        #content, not element, $val is content
      } else {
        print "find: ".'  ' x $level if ($debug);
        #element $tag, $val is ptr to array
        print "<$tag> " if ($debug);
        if ($tag eq $fields->[$level] or $fields->[$level] eq '*') {
	  if (($level+1) == scalar(@$fields)) {
            my @c=@$val;
            my $atts=shift(@c);
            $count++;
            if ($count==$occurrence) {
              if (scalar(@c)==2 and $c[0] eq '0') { 
       	        print "match element '".$c[1]."'\n" if ($debug);
    	        return($c[1]);
	      } else { 
   	        print "match subtree\n" if ($debug);
                return([$tag,$val]);
	      }
	    } else {
	      print "match $count, want $occurrence\n" if ($debug);
	    }
	  } else {
            # got match, descend into tree
            print "match, descending\n" if ($debug);
  	    push(@stack, $contents);
            my @cv=@$val; #copy so as not to destroy tree
            $contents=\@cv;
            my $atts=shift(@$contents);
            $level++;
	  }
        } else {
	  print "no match, not descending\n" if ($debug);
        }
      }
    }
    # Run to end of contents at level $level, try to go up
    $contents=pop(@stack);
    $level--;
  }
  return($count) if ($occurrence<0); 
  return(undef);
}

# print out tree (for debugging)
#
sub printTree {
  my $self = shift;
  my ($subtree,$reformat,$indent)=@_;
  my $tree=(defined($subtree)?$subtree:$self->{tree});
  if (defined($indent)) { $indent.=' '; } else { $indent=''; }
  my ($element,$contents)=@$tree;
  my @c=@$contents; #copy so we don't destroy real tree
  my $args = shift @c;
  print "<$element";
  if (scalar(%$args)>0) {
    foreach my $k (keys %$args) {
      print " $k=".$args->{$k};
    }
  }
  print ">";
  my $singleContent=(scalar(@c)==2);
  while (scalar(@c)>0) {
    my $tag = shift @c;
    my $val = shift @c;
    if ($tag eq '0') {
      unless (!$singleContent and $val=~/^\s+$/ and $reformat) {
        print $val;
      } else { 
        print "\n$indent";
      }
    } else {
      print ' ' if ($reformat);
      $self->printTree([$tag,$val],$reformat,$indent);
    }
  }
  print "</$element>";
}

1;



==> anc/OAIServer.pm <==
package OAIServer;
#
# Minimal OAI protocol implementation for data-provider
# Simeon Warner - May2001...
#
# [CVS: $Id: OAIServer.pm,v 1.3 2001/06/05 20:07:02 simeon Exp $]
use strict;

use XML::Writer;
use Database qw(&recordExists &recordIsDeleted &getIdsByDate &getDatestamp 
                &getMetadata &getMetadataFormats &getMetadataFormatInfo);

use vars qw(@ISA @EXPORT_OK);
use Exporter;
@ISA = qw(Exporter);
@EXPORT_OK = qw(&OAICheckRequest &OAISatisfyRequest);

# Configuration variables
#
my $OAI_REPOSITORY_NAME="Dummy Repository";
my $OAI_BASE_URL="http://localhost/oai1";     
my $OAI_VERSION = "1.0";
my $OAI_ADMIN_EMAIL="root\@localhost";

# Grammar for requests, for arguments: 0->optional, 1->required, 2->exclusive
#
my $SUBROUTINE=0; # array position in grammar for subroutine
my $ARGS=1;       # array position in grammar for args
my %grammar = (
  'Identify' => 
     [ \&identify, {} ],
  'ListSets' => 
     [ \&listSets, {} ],
  'ListMetadataFormats' =>
     [ \&listMetadataFormats, {
       'identifier' => 0 } ],
  'GetRecord' =>
     [ \&getRecord, { 
       'identifier' => 1, 
       'metadataPrefix' => 1 } ],
  'ListRecords' =>
     [ \&listRecords, { 
       'set' => 0, 
       'from' => 0, 
       'until' => 0,
       'metadataPrefix' => 1,
       'resumptionToken' => 2 } ],
  'ListIdentifiers' =>
     [ \&listIdentifiers, {
       'set' => 0, 
       'from' => 0, 
       'until' => 0,
       'resumptionToken' => 2 } ],
);


# Check the validity of the OAI request
#
# Returns undef if okay, string describing error otherwise
#
sub OAICheckRequest {
  my $args = shift;
  my $error = undef;
  #
  # First check to see what the verb is, all requests must have a verb
  #
  my $verb = $args->{verb};
  return("No verb specified!") unless (defined $verb);
  #
  # Get grammar for the particular verb
  #
  my $grammarPtr = $grammar{$verb};
  return("Bad verb.\nVerb '$verb' not implemented.") unless (defined $grammarPtr);
  #
  # Check arguments supplied against grammar.
  #
  my $exclusive=undef;
  foreach my $key (keys %{$args}) {
    next if ($key eq 'verb');
    unless (defined $grammarPtr->[$ARGS]->{$key}) {
      $error .= "Argument '$key' not known.\n";
    } else {
      if ($grammarPtr->[$ARGS]->{$key}==2) {
        if (defined $exclusive) {
          $error .= "Arguments '$key' and '$exclusive' are exclusive!\n";
        } else {
          $exclusive=$key;
        }
      }
    }
  }
  #
  # If any exclusive arguments have been given then we must have no
  # other arguments. Otherwise check that all required arguments have 
  # been provided
  #
  if (defined($exclusive)) {
    if (scalar(keys %{$args})!=2) {
      $error .= "Argument '$exclusive' is exclusive, no others allowed.\n";  
    }
  } else {
    foreach my $key (keys %{$grammarPtr->[$ARGS]}) {
      if (not defined($args->{$key}) and $grammarPtr->[$ARGS]->{$key}==1) {
        $error .= "Argument '$key' required but not supplied.\n";
      }
    }
  }
  #
  # For the List requests we need to do additional checks to see that 
  # any supplied resumptionToken is valid. In this implementation we
  # don't issue and hence don't accept resumptionTokens.
  #
  if ($verb=~/^List/) {
    $error .= "resumptionToken not supported.\n" if (defined($args->{resumptionToken}));
  }
  #
  return("Bad arguments.\n".$error) if ($error);
  return(undef);
}


# Satisfy the pre-checked request, response is XML output to STDOUT
#
sub OAISatisfyRequest {
  my $args = shift;
  #
  my $verb=$args->{verb};
  my $writer = new XML::Writer(DATA_MODE=>1, DATA_INDENT=>1);
  $writer->xmlDecl("UTF-8");
  $writer->startTag($verb,
    'xmlns'=>"http://www.openarchives.org/OAI/OAI_$verb",
    'xsi:schemaLocation'=>"http://www.openarchives.org/OAI/1.0/OAI_$verb http://www.openarchives.org/OAI/1.0/OAI_$verb.xsd");
  # Elements common to all replies
  $writer->dataElement("responseDate",&dateTimeNow());
  $writer->dataElement("requestURL",&requestURL($verb,$args));
  # Bulk of reply (the request), subroutine pointer from grammar
  my ($error) = &{$grammar{$verb}->[$SUBROUTINE]}($writer,$args);
  # Finish reply
  $writer->endTag($verb);
  $writer->end();
}


# Generates current time as an XML Schema timeInstant
# http://www.w3.org/TR/2000/CR-xmlschema-2-20001024/#timeInstant 
# Example: 2000-10-01T19:20:30+01:00
#
sub dateTimeNow {
  my $t=time;
  my ($sec,$min,$hour,$mday,$mon,$year,$wday,$yday,$isdst) = localtime($t);
  my ($gmtmin,$gmthour)=(gmtime($t))[1,2];
  # Find offset from difference between GMT and local timezone;
  my $ohour=($hour-$gmthour);
  my $omin=($min-$gmtmin);
  if ($ohour<-11) { $ohour+=24; }
  if ($ohour>12) { $ohour-=24; }
  if ($ohour<0 and $omin>0) { $omin=60-$omin; $ohour+=1; } 
  if ($ohour>0 and $omin<0) { $omin=60+$omin; $ohour-=1; } 
  #
  $year+=1900; #perl counts from 1900
  my $sign='+';
  if ($ohour<0) { $ohour=-$ohour; $omin=-1*$omin; $sign='-'; }
  return(sprintf("%04d-%02d-%02dT%02d:%02d:%02d%s%02d:%02d",
                  $year,$mon,$mday,$hour,$min,$sec,$sign,$ohour,$omin));
}

# Builds equivalent GET URL for request
#
sub requestURL {
  my ($verb,$args) = @_;
  my $url = $OAI_BASE_URL.'?verb='.$verb;
  foreach my $key (keys %$args) {
    $url .= "&$key=".&escapeURLChars($args->{$key});
  }
  return($url);
}

# Hex encode special characters in URLs
#
sub escapeURLChars {
  my $str = shift;
  $str =~ s/([ +\/\?#=&:;])/&hexEncode($1)/ge;
  return($str);
}
sub hexEncode {
  my $xx=unpack('H2',shift);
  $xx=~tr/abcdef/ABCDEF/; #just to make the URL easier to read 
  return("%$xx");
}


##############################################################################
#
# Code to implement the OAI verbs
#

# Identify (only two element are compulsory) 
#
sub identify {
  my $writer = shift;
  $writer->dataElement('repositoryName',$OAI_REPOSITORY_NAME);
  $writer->dataElement('baseURL',$OAI_BASE_URL);
  $writer->dataElement('protocolVersion',$OAI_VERSION);
  $writer->dataElement('adminEmail',$OAI_ADMIN_EMAIL);
}


# ListSets (no sets implemented so empty return)
#
sub listSets {
  #nothing
}


# ListIdentifiers and ListRecords
#
# Essentially a search by date and set, with the option of
# returning just identifiers or identifiers and metadata in a 
# particular metadataFormat.
#
# The variable $MAX_RECORDS is passed to Updates.pm to limit
# the number of records returned. If the limit is reached then 
# the $limited value returned from Updates.pm is simply the date
# of the last record returned and is thus the date required as
# the $recordFrom date to resume the search (since the new search
# starts from the day after). The resumptionToken returned in the
# XML reply is simply a concatenation of 
# recordFrom_recordUntil_set_metadataFormat with '_' to join.
#
# If metadataPrefix is not specified then we are doing listIdentifiers
#
# The only purpose of the two stub routines is to allow the
# resumptionToken to be checked to see if it comes from the
# correct request type.

sub listIdentifiers {
  return(&listEither(@_,0));
}

sub listRecords {
  return(&listEither(@_,1));
} 

sub listEither {
  my ($writer, $args, $meta) = @_;
  #
  # Empty reply if set specified (sets not implemented)
  return(undef) if (defined($args->{set}));
  #
  foreach my $id (&getIdsByDate($args->{from},$args->{until})) {
    if ($meta) {
      &disseminate($writer,$id,$args->{metadataPrefix});
    } else {
      my %atts=();
      $atts{status}='deleted' if (&recordIsDeleted($id)); 
      $writer->dataElement('identifier',$id,%atts);
    } 
  }
  return(undef);
}


# GetRecord
#
# Writes metadata for that record in the specified metadataPrefix.
# 
sub getRecord {
  my $writer = shift;
  my $args = shift;
  #
  # Simply return (blank reply) if record doesn't exist
  return(undef) unless (&recordExists($args->{identifier}));
  #
  # Else write record with header and possibly metadata
  return(&disseminate($writer,$args->{identifier},$args->{metadataPrefix}));
}



# Writes XML record for $id in $metadataPrefix. It is assumed that $id 
# and $metadataPrefix have already by validated.
#
# Only the <header>...</header> is returned if $metadataPrefix is
# undef. Otherwise also <metadata>...</metadata> in $metadataPrefix
# format. The <about> block is not implemented.
#
sub disseminate {
  my $writer = shift;
  my $id = shift;
  my $metadataPrefix = shift; 
  #
  $writer->startTag('record');
  #
  # Make <header> block
  #
  my %atts=();
  $atts{status}='deleted' if (&recordIsDeleted($id));
  $writer->startTag('header',%atts);
  $writer->dataElement('identifier',$id);
  $writer->dataElement('datestamp',&getDatestamp($id));
  $writer->endTag('header');
  #
  # Add on <metadata> block if required
  #
  my $meta = &getMetadata($id,$metadataPrefix);
  if (defined($meta)) {
    $writer->startTag('metadata');
    my $atts=(&getMetadataFormatInfo($metadataPrefix))[1];
    $writer->startTag($metadataPrefix, %$atts);
    my $el;
    while ($el=shift(@$meta)) {
      $writer->dataElement($el,shift(@$meta));
    }
    $writer->endTag($metadataPrefix);
    $writer->endTag('metadata');
  }
  $writer->endTag('record');
  return(undef);
}


# ListMetadataFormats
#
# Return a list of metadata formats available from this repository
# or for the specified record.
#
sub listMetadataFormats {
  my $writer = shift;
  my $args = shift;
  my @mfs=&getMetadataFormats($args->{identifier});
  foreach my $mf (@mfs) {
    $writer->startTag('metadataFormat');
    $writer->dataElement('metadataPrefix', $mf);
    $writer->dataElement('schema', (&getMetadataFormatInfo($mf))[0]);
    $writer->endTag('metadataFormat');
  }
  return(undef);
}

1;


==> anc/make_html.pl <==
#!/usr/bin/perl
# Simeon Warner - 6Jun2001
# [CVS: $Id: make_html.pl,v 1.7 2001/06/28 22:34:41 simeon Exp $]
use strict;

my $pre=0;
my $l='';
my $section=0;
my $subsection=0;
my $bibitem=1;
my %symbol=();
my $out='';
while (<>) {
  $l.=$_;
  # Comments
  if ($l=~s/^%%//) { $l=''; next; }
  if ($l=~s/^%//) { chomp($l); $out.="<!--$l-->\n"; $l=''; next; }
  #  
  # Incomplete commands
  next if ($l=~/\\\w+\{/ and $l!~/\\\w+\{.*\}/);

  #
  # Character subs
  $l=~s/&/&amp;/g; $l=~s/</&lt;/g; $l=~s/>/&gt;/g;

  # first do simple subs
  $l=~s/\\ldots/.../g;
  $l=~s/\-\-\-/&nbsp;-&nbsp;/g;
  $l=~s/\\el\{([^\}]+)\}/<tt>&lt;$1&gt;<\/tt>/g; 
  $l=~s/\\url\{([^\}]+)\}/<br>URL: &lt;<a href="$1">$1<\/a>&gt;/g; 
  $l=~s/\{\\code ([^\}]+)\}/<tt>$1<\/tt>/g;
  $l=~s/\{\\small ([^\}]+)\}/<font size="-1">$1<\/font>/g;
  $l=~s/\{\\em ([^\}]+)\}/<em>$1<\/em>/g;
  $l=~s/\\psect\{([^\}]+)\}/\\cite{OAIMH&nbsp;section$1}/g;
  $l=~s/\\file\{([^\}]+)\}/<tt><a href=\"$1\">$1<\/a><\/tt>/g;
  if ($l=~s/\\begin\{verbatim\}/<pre>/) { $pre=1; } 
  if ($l=~s/\\end\{verbatim\}/<\/pre>/) { $pre=0; } 
  unless ($pre) {
    $l=~s/\\\\/<br>/g;
    $l=~s/([^\\])\~/$1&nbsp;/g;
    $l=~s/\\\~/\~/g;
    $l=~s/\\\$/\$/g;
    $l=~s/\\#/#/g;
    $l=~s/\\_/_/g;
  }
  #
  # To include of not include:
  $l=~s/\\tex\{([^\}]+)\}//g;
  $l=~s/\\notex\{([^\}]+)\}/$1/g;
  # 
  # frontmatter
  $l=~s/\\title\{(.*)\}/<center><h1>$1<\/h1><\/center>/;
  $l=~s/\\author\{(.*)\}/<center><h3>$1<\/h3><\/center>/;
  $l=~s/\\begin\{abstract\}/<h2>Abstract<\/h2>/; 
  $l=~s/\\end\{abstract\}//; 
  #
  # sectioning
  if ($l=~s/\\(section|section\*)\{(.*)\}/<h2>__S____SEC__$2__E__<\/h2>/) {
    $section++; $subsection=0; 
    if ($1 eq 'section') { $l=~s/__SEC__/$section. /; } else { $l=~s/__SEC__//; } 
    my $s=''; my $e=''; 
    if ($l=~s/\\label\{([^\}]+)\}//) { 
      $symbol{$1}="$section"; 
      $s="<a name=\"$1\">"; $e="</a>"; 
    } 
    $l=~s/__S__/$s/;
    $l=~s/__E__/$e/;
  }
  if ($l=~s/\\subsection\{(.*)\}/<h3>__S__$section.__SUBSEC__. $1__E__<\/h3>/) {
    $subsection++; 
    $l=~s/__SUBSEC__/$subsection/;
    my $s=''; my $e=''; 
    if ($l=~s/\\label\{([^\}]+)\}//) { 
      $symbol{$1}=($section-1).".$subsection"; 
      $s="<a name=\"$1\">"; $e="</a>"; 
    }
    $l=~s/__S__/$s/;
    $l=~s/__E__/$e/;
  }
  #
  # figures
  #\includegraphics[height=5cm]{sp-dp-divide.eps}  
  $l=~s/\\includegraphics\[.*\]\{([^\}]+).eps\}/<img src=\"$1.png\">/;
  #
  # lists
  $l=~s/\\begin\{itemize\}/<ul>/;
  $l=~s/\\end\{itemize\}/<\/ul>/;
  $l=~s/\\item\s+/<li>/;
  #
  # alignment
  $l=~s/\\begin\{flushright\}/<p align="right">/;
  $l=~s/\\end\{flushright\}/<\/p>/;
  #
  # references
  $l=~s/\\begin\{thebibliography\}(\{\d+\})?/<h2>References<\/h2>\n<table border=0>/;
  $l=~s/\\end\{thebibliography\}/<\/table>/;
  if ($l=~s/\\bibitem\{([^\}]+)\}/__BIB__/) {
    $symbol{"ref:$1"}=$bibitem;
    my $a="<tr><td valign=\"top\"><a name=\"ref:$1\">[$bibitem]</a></td><td>";
    $l=~s/__BIB__/$a/;
    $bibitem++;
  }
  $l=~s/\\newblock\s+/ /;
  $l=~s/\\endbibitem/<\/td>/;
  #
  # specials for make_html
  $l=~s/\\p(\W)/<p>$1/;
  #
  # Ignore line if still starts with \
  if ($l=~/^\\/) { $l=''; next; }
  #
  $out.=$l; $l=''; 
}
#
# Pass2 - go through and substitute symbols
#
foreach my $s (keys %symbol) {
  #warn "doing $s\n";
  $out=~s/\\ref\{$s\}/$symbol{$s}/g;
  my $r=$s; $r=~s/^ref://;
  $out=~s/\\cite\{$r(&[^\}]+)?\}/<a href="#$s">[$symbol{$s}$1]<\/a>/g;
} 
#
# Print out
#
print "<HTML>\n<BODY BGCOLOR='white'>\n";
print $out;
print "<P><HR>\n<ADDRESS>Created by $0 at ".localtime()."\n</ADDRESS>\n";
print "</BODY>\n</HTML>\n";
#
###END###


 







==> anc/oai1.pl <==
#!/usr/bin/perl
#
# Simple CGI handler for OAI version 1 requests
#
# Accepts requests by either GET or POST and deals with any
# other web-server specific parts of the server. 
#
# Simeon Warner - May2001...
#
# [CVS: $Id: oai1.pl,v 1.2 2001/06/05 16:07:56 simeon Exp $]
use strict;

use Getopt::Std;
use vars qw($opt_r);
getopts('r:') || die "Bad arguments";
 
use CGI;
use OAIServer qw(&OAICheckRequest &OAISatisfyRequest);


# Create query object and parse both GET and POST data
# (take from command line if -r flag specified)
my $query = new CGI($opt_r);

# Read all arguments into %args hash, just take first if any are 
# multiply defined (eg. name1=val1&name1=val2). Perhaps this
# should be an error but it is neatest just to take the first.
#
my %args=();
foreach my $name ($query->param) {
  my @values = $query->param($name);
  if (scalar(@values)==0) {
    $args{$name}='';
  } else {
    $args{$name}=$values[0];
  }
}

# Now deal with the request... 
#
my $CRLF = "\r\n"; #for HTTP replies
my $err = &OAICheckRequest(\%args);
if ($err) {
  print "Status: 400 Malformed request$CRLF";
  print "Content-Type: text/plain$CRLF$CRLF$err\n";
} else {
  $|=1; #set autoflush for STDOUT
  print "Content-Type: text/xml$CRLF$CRLF";
  &OAISatisfyRequest(\%args);
}
exit(0);

###END###




==> anc/oaiharvest.pl <==
#!/usr/bin/perl
#
# Test code for OAIGet module
# Harvests all identifiers from an archive
#
# Simeon Warner - 8Nov2000...
# [CVS: $Id: oaiharvest.pl,v 1.5 2001/06/07 17:21:39 simeon Exp $]
use strict;

use OAIGet;
use OAIParser;

my $DEFAULT_SLEEP=1;
my $contact=''; ### PUT YOUR EMAIL ADDRESS HERE ###
unless ($contact) { die "Please configure contact address variable"; }

my ($myname)=__FILE__=~/([^\/]+)$/;
my ($userAgent)='$Revision: 1.5 $'=~/([\d.]+)/;
$userAgent="$myname-$userAgent";

use Getopt::Std;
use vars qw($opt_f $opt_g $opt_d $opt_h $opt_s $opt_w $opt_r $opt_m 
            $opt_l $opt_R $opt_i);
(getopts('f:gd:s:w:rm:lR:i:h') and !$opt_h) || &usage();
&usage() if (scalar(@ARGV)==0);

my $method=($opt_g?"GET":"POST");
my $outDir=($opt_d?$opt_d:'.');
my $sleep=($opt_w?$opt_w:$DEFAULT_SLEEP);
my $setSpec=($opt_s?$opt_s:undef);
my $listRecords=$opt_r;
my $metadataPrefix=($opt_m?$opt_m:'oai_dc');
my $fromDate=($opt_f?$opt_f:undef);
my $identifyFile=$opt_i;

my $lax=$opt_l;
my $resume=$opt_R;

$|=1; #autoflush for stdout

die "$myname: Must be one baseURL as argument." if (scalar(@ARGV)!=1); 
my $url=$ARGV[0];

# Check output directory exists and is writable
#
unless (-d $outDir and -w $outDir ) {
  print  "$myname: Problem with output dir, aborting\n";
  exit(1);
}

{
  print "\n$myname: Harvest from $url using $method\n";
  #
  unless ($url=~m%^http://([\w\d\.\-:]+)/([\w\d\.\-_\/]*)$%) {
    print "$myname: Don't understand URL, aborting\n";
    exit(1);
  }
  #
  #
  # Do Identify request
  #
  if (!$resume) { 
    my $file="$outDir/Identify";
    my %args=('verb'=>'Identify');
    my ($err,$msg,$content)=&OAIGet($url,\%args,$method,$contact,$userAgent,0,1);
    if ($err!=200) {
      print "$myname: Error: $err\nError description: $msg\nMessage: $content";
      print "$myname: Aborting.\n";
      exit(2);
    } else {
      open(OUT,">$file") || die "Can't open output file, $file.";
      print OUT $content;
      close OUT;
    }
    sleep($sleep); #just in case something silly is going on
    #
    # Compare with existing Identify if specified
    #
    if ($identifyFile) {
      my $diff=`diff $identifyFile $file`;
      # 
      # Check that the difference is in nothing but the responseDate
      if (scalar(split('\n',$diff))>4) {
        print "$myname: Identify response differs by more than date stamp, aborting!\n";   
        exit(3);
      } elsif ($diff!~/responseDate/) {
        print "$myname: Identify response doesn't differ in datestamp??, aborting!\n";
        exit(3);    
      } else {
        print "$myname: Identify response unchanged from reference (except date)\n"; 
      }             
    } 
  }
  #
  # Work out if we want to do a complete harvest, or a harvest from
  # a particular date
  # 
  if (!$resume) {
    if (defined($fromDate)) {
      print "$myname: Incremental harvest from $fromDate\n";  
    } elsif (defined($identifyFile)) {
      print "$myname: Reading $identifyFile to get from date\n";
      my $parser=new OAIParser();
      my $err=$parser->parseFile($identifyFile);
      my ($rd,$from)=$parser->getResponseDate();
      if (defined($rd)) {
        $fromDate=$from;
        print "$myname: Incremenetal harvest from $fromDate (from $identifyFile)\n";  
      } else {
        print "$myname: Can't get from date from $identifyFile: $from\n";
        next;
      }
    } else {
      print "$myname: Doing complete harvest.\n"; 
    }
  }  
  #
  # Do ListIdentifiers/Records request
  #
  { 
    my $totalIds=0;
    my %args=();
    my $outFile='no_output_file_defined';
    my $verb='no_verb_defined';
    if ($listRecords) {
      $outFile="$outDir/ListRecords";
      $verb='ListRecords';
    } else {
      $outFile="$outDir/ListIdentifiers";
      $verb='ListIdentifiers';
    }
    if ($resume) {
      $args{'resumptionToken'}=$resume;
    } else {
      $args{'metadataPrefix'}=$metadataPrefix if ($listRecords);
      $args{'set'}=$setSpec if ($setSpec);
      $args{'from'}=$fromDate if ($fromDate);
    }
    $args{'verb'}=$verb;
    #
    my $requestNum=0;
    #
    while (scalar(keys %args)>0) {
      $requestNum++; 
      my ($err,$msg,$content)=&OAIGet($url,\%args,$method,$contact,$userAgent,0,1);
      if ($err!=200) {
        print "$myname: Error: $err\nError description: $msg\nMessage: $content";
        print "$myname: Aborting!\n";
        %args=();
        next;
      } else {
        my $file="$outFile.$requestNum";
        open(OUT,">$file") || die "Can't open output file, $file,";
        print OUT $content;
        close OUT;
        #
        # Read in and parse response
        #
        my $parser=new OAIParser();
        my $err=$parser->parse($content);
        if ($err) {
          print "$myname: Error - $err\n";
          print "$myname: Failed to parse response, aborting!\n";
          exit(4);  
        }
        #
        # Count number of records returned
        #
        my $numId=0; 
        if ($listRecords) {
          $numId=$parser->find(['ListRecords','record'],-1);   
        } else {
          $numId=$parser->find(['ListIdentifiers','identifier'],-1);   
        }
        $totalIds+=$numId;
        print "$myname: Got $numId OAI identifiers (running total: $totalIds)\n";
        #
        # Now was this partial or complete?
        #
        my ($rt,$err)=$parser->getResumptionToken();
        if (defined($rt)) {
          print "$myname: Got resumptionToken: `$rt'\n";
          if ($lax and ($rt=~s/\s+$//)) {
            print "$myname: Stripped trailing whitespace from resumptionToken: `$rt'\n";
          }
          %args=('verb'=>$verb,'resumptionToken'=>$rt);
        } elsif (defined($err)) {
          print "$myname: Error extracting resumptionToken from reply `$err', aborting!\n";
          %args=();
        } else {
          print "$myname: No resumptionToken, request complete.\n";
          %args=();
        }

      } 
      sleep($sleep); #just in case something silly is going on
    }
  }
}
print "$myname: Done.\n";


sub usage {
  die("usage: $myname [-h] [-g] [-b dir] scriptURL [scriptURL2...]
   Does harvest using POST request for scriptURL
   -g      GET instead of POST
   -r      do ListRecords instead of ListIdentifiers
   -m metadaaPrefix   use given metadataPrefix with -r    
   -s setSpec         use gievn setSpec with ListIdentifiers/ListRecords
   -R resumptionToken resume from this resumptiontoken
   -d dir  use dir for output instead of pwd 
   -w secs wait (sleep) for given time between requests instead of default ${DEFAULT_SLEEP}s  
   -l      lax mode (strips any trailing whitespace from resumptionToken)
   -h      this help.\n");
}

